Dualing GANs

Generative adversarial nets (GANs) are a promising technique for modeling a distribution from samples. It is however well known that GAN training suffers from instability due to the nature of its maximin formulation. In this paper, we explore ways to tackle the instability problem by dualizing the discriminator. We start from linear discriminators in which case conjugate duality provides a mechanism to reformulate the saddle point objective into a maximization problem, such that both the generator and the discriminator of this 'dualing GAN' act in concert. We then demonstrate how to extend this intuition to non-linear formulations. For GANs with linear discriminators our approach is able to remove the instability in training, while for GANs with nonlinear discriminators our approach provides an alternative to the commonly used GAN training algorithm.

==> figs/generate_latex_str.py <==
import sys
import os

dataset = sys.argv[1]

n_per_row = 2
n_per_figure = 3

s = r"""
\begin{figure*}
\centering
\begin{tabular}{""" + 'c'*n_per_row + '}\n'

# curves = [os.path.join('figs', dataset, c) for c in os.listdir(dataset) if c.endswith('curve.pdf')]
# samples = [os.path.join('figs', dataset, s) for s in os.listdir(dataset) if s.endswith('samples.png')]

figs = [os.path.join('figs', dataset, f) for f in os.listdir(dataset) if f.endswith('.pdf') or f.endswith('.png')]

n_figs = len(figs)
n_rows = (n_figs + n_per_row - 1) / n_per_row

for i in xrange(n_rows):
    for j in xrange(n_per_row):
        p = j + i * n_per_row
        if p < n_figs:
            s += r'\includegraphics[height=8cm]{' + figs[p] + '} '
        if j < n_per_row - 1:
            s += '& \n'
        else:
            s += '\\\\\n'

    for j in xrange(n_per_row):
        p = j + i * n_per_row
        if p < n_figs:
            s += figs[p]
        if j < n_per_row - 1:
            s += ' & \n'
        else:
            s += ' \\\\\n'

    if (i + 1) % n_per_figure == 0:
        s += r"""\end{tabular}
\caption{""" + '%s part %d' % (dataset, (i+1) / n_per_figure) + r"""}
\end{figure*}

\begin{figure*}
\centering
\begin{tabular}{""" + 'c'*n_per_row + '}\n'

s += r"""\end{tabular}
\caption{""" + dataset + r"""}
\end{figure*}
"""

print s


==> figs/get_figs.py <==
import sys
import os

exp_dir = sys.argv[1]
target_dir = sys.argv[2]

for sub_dir in os.listdir(exp_dir):
    if sub_dir.startswith('.'):
        continue
    dir_path = os.path.join(exp_dir, sub_dir)
    os.system('cp %s/loss.pdf %s/%s-curve.pdf' % (dir_path, target_dir, sub_dir.replace('.', 'dot').replace('_', '-')))
    os.system('cp %s/20000.png %s/%s-samples.png' % (dir_path, target_dir, sub_dir.replace('.', 'dot').replace('_', '-')))



==> figs/get_toy_figs.py <==
import sys
import os

exp_dir = sys.argv[1]
target_dir = sys.argv[2]

for sub_dir in os.listdir(exp_dir):
    if sub_dir.startswith('.'):
        continue
    dir_path = os.path.join(exp_dir, sub_dir)
    os.system('cp %s/loss.pdf %s/%s-curve.pdf' % (dir_path, target_dir, sub_dir.replace('.', 'dot').replace('_', '-')))
    os.system('cp %s/figs/5000.png %s/%s-samples.png' % (dir_path, target_dir, sub_dir.replace('.', 'dot').replace('_', '-')))
    os.system('cp %s/hist.pdf %s/%s-lambda.pdf' % (dir_path, target_dir, sub_dir.replace('.', 'dot').replace('_', '-')))


